Sharp-edge-based acoustofluidic chip for programmable pumping, mixing, cell focusing and trapping

Precise manipulation of fluids and objects on the micro scale is seldom a simple task, but nevertheless crucial for many applications in life sciences and chemical engineering. We present a microfluidic chip fabricated in silicon-glass, featuring one or several pairs of acoustically excited sharp edges at side channels that drive a pumping flow throughout the chip and produce a strong mixing flow in their vicinity. The chip is simultaneously capable of focusing cells and microparticles that are suspended in the flow. The multifunctional micropump provides a continuous flow across a wide range of excitation frequencies (80kHz-2MHz), with flow rates ranging from nL/min to $\mu$L/min, depending on the excitation parameters. In the low-voltage regime, the flow rate depends quadratically on the voltage applied to the piezoelectric transducer, making the pump programmable. The behaviour in the system is elucidated with finite element method simulations, which are in good agreement with experimentally observed behaviour. The acoustic radiation force arising due to a fluidic channel resonance is responsible for the focusing of cells and microparticles, while the streaming produced by the pair of sharp edges generates the pumping and the mixing flow. If cell focusing is detrimental for a certain application, it can also be avoided by exciting the system away from the resonance frequency of the fluidic channel. The device, with its unique bundle of functionalities, displays great potential for various bio-chemical applications.

==> anc/videos.txt <==
Supplemental videos are due to the size limitations available upon request from apavlic@ethz.ch
